Probabilistic Error Analysis For Sequential Summation of Real Floating Point Numbers

We derive two probabilistic bounds for the relative forward error in the floating point summation of $n$ real numbers, by representing the roundoffs as independent, zero-mean, bounded random variables. The first probabilistic bound is based on Azuma's concentration inequality, and the second on the Azuma-Hoeffding Martingale. Our numerical experiments illustrate that the probabilistic bounds, with a stringent failure probability of $10^{-16}$, can be 1-2 orders of magnitude tighter than deterministic bounds. We performed the numerical experiments in Julia by summing up to $n=10^7$ single precision (binary32) floating point numbers, and up to $n=10^4$ half precision (binary16) floating point numbers. We simulated exact computation with double precision (binary64). The bounds tend to be tighter when all summands have the same sign.

==> Graphs16Bit.m <==
start = 10^2;
stop = 10^4;
ngrid = start:start:stop;
ngrid = transpose(ngrid);
uniformDist = makedist('Uniform', 'Lower', 0, 'Upper', 1);
normalDist = makedist('Normal', 'mu', 0, 'sigma', 1);
delta=10^-16;

%%
rng('default');
[mProbBoundUnif, relErrUnif] = simulationMHalf(delta, ngrid, uniformDist);
rng('default');
[cDetBoundUnif, cProbBoundUnif, ~] = ...
    simulationCHalf(delta, ngrid, uniformDist);

rng('default');
[mProbBoundNormal, ~] = simulationMHalf(delta, ngrid, normalDist);
rng('default');
[cDetBoundNormal, cProbBoundNormal, relErrNormal] = ...
    simulationCHalf(delta, ngrid, normalDist);
rng('default');
%%
% Uniform graphing Half
figure
hold on
set(gca, 'YScale', 'log', 'FontSize', 18)
title('x_k ~ [0,1]')
plot(ngrid, cDetBoundUnif, 'b^', 'MarkerSize', 15, 'LineWidth', 2)
plot(ngrid, cProbBoundUnif, 'c*', 'MarkerSize', 15, 'LineWidth', 2)
plot(ngrid, mProbBoundUnif, 'rx', 'MarkerSize', 15, 'LineWidth', 2)
plot(ngrid, relErrUnif, 'gs', 'MarkerSize', 15, 'LineWidth', 2)
legend( "Deterministic bound (6.1)", "Probabilistic bound (6.2)",...
    "Probabilistic bound (6.3)", "Relative Errors", 'Location', ...
    'northwest')
savefig("EquationsUniformHalfTemp.fig")
hold off

%%
% Normal graphing Half
figure
hold on
set(gca, 'YScale', 'log', 'FontSize', 18)
title('x_k ~ N(0,1)')
plot(ngrid, cDetBoundNormal, 'b^', 'MarkerSize', 15, 'LineWidth', 2)
plot(ngrid, cProbBoundNormal, 'c*', 'MarkerSize', 15, 'LineWidth', 2)
plot(ngrid, mProbBoundNormal, 'rx', 'MarkerSize', 15, 'LineWidth', 2)
plot(ngrid, relErrNormal, 'gs', 'MarkerSize', 15, 'LineWidth', 2)
legend( "Deterministic bound (6.1)", "Probabilistic bound (6.2)",...
    "Probabilistic bound (6.3)", "Relative Errors", 'Location', ...
    'northwest')
savefig("EquationsNormHalfTemp.fig")
hold off

%%
function [pBoundData, relErrData] = simulationMHalf(delta, ngrid, pd)
    relErrData = zeros(size(ngrid, 1), 1);
    pBoundData = zeros(size(ngrid, 1), 1);
    
    for k = 1:length(ngrid)
        n = ngrid(k,1);
        %disp(n) % Uncomment if concerned about crashing
        [pBoundData(k), relErrData(k)] = martingaleBoundsHalf(n, delta, pd);
    end
end
function [dBoundData, pBoundData, relErrData] = simulationCHalf(delta, ngrid, pd)
    relErrData = zeros(size(ngrid, 1), 1);
    pBoundData = zeros(size(ngrid, 1), 1);
    dBoundData = zeros(size(ngrid, 1), 1);
    for k = 1:length(ngrid)
        n = ngrid(k,1);
        %disp(n)
        [dBoundData(k), pBoundData(k), relErrData(k)] = cBasedBoundsHalf(n, delta, pd);
    end
end
function [dBound, pBound, relErr] = cBasedBoundsHalf(n, delta, pd)
    %n is an integer determining number of iterations
    %delta is our failure probability
    %pd is the probability distribution defining how we create the random
    %numbers
    
    %Due to my minimal knowledge of matlab, we will hardcode in typings
    % The line with 'u' will take in the precision you are wanting to
    % simulate actually adding. If you want to use a precision other than
    % double for "exact" operations, then change all instances of "double"
    % with the appropriate constructor. 
    
    u = 2.^(-11);
    
    zHatn = double(0);
    cSquaredSum = double(0);
    cSum = double(0);
    zn = double(0);
    absSum = double(0);
    for k = 1:n
       x = half(random(pd));
       % disp(x)
       xTrue = double(x);
       absSum = double(absSum + abs(xTrue));
       
       c = u * absSum;
       zHatn = half(zHatn + x);
       zn = double(zn + xTrue);
       
       cSum = double(cSum + c);
       cSquaredSum = double(cSquaredSum + c * c);
    end
    
    dBound = n*absSum / abs(zn);
    pBound = sqrt(cSquaredSum) * sqrt(2*log(2./delta))/abs(zn);
    relErr = abs(zn - zHatn)/ abs(zn);
end
function [pBound, relErr] = martingaleBoundsHalf(n, delta, pd)
    u = 2^(-11);
    zHatn = single(0);
    mSquaredSum = single(0);
    zn = single(0);
    helperArray = zeros(n,1, 'like', single(0));
    
    for k = 1:n
        x = half(random(pd));
        xTrue = single(x);
        helperArray(k,1) = xTrue;
        if (k ~= 1)
            m = single(sum(helperArray));
            mSquaredSum = single(mSquaredSum + m * m);
            helperArray = (1+u)*helperArray;
        end
        zHatn = half(zHatn + x);
        zn = single(zn + xTrue);
    end
    pBound = u * sqrt(2*log(2/delta)) * sqrt(mSquaredSum) / abs(zn);
    relErr = abs(zHatn - zn) / abs(zn);
end


==> Graphs32Bit.m <==
%%
start = 10^4;
stop = 10^6;
ngrid = start:start:stop;
ngrid = transpose(ngrid);
delta = 10^(-16);

start = 10^2;
stop = 10^4;
ngridHalf = start:start:stop;
ngridHalf = transpose(ngridHalf);

% There is a lot of overhead with this method, but it allows for very easy
% abstraction to other distributions, so I will deal with it. It gives
% similar results in the "eyeball norm" to passing the normal functions
uniformDist = makedist('Uniform', 'Lower', 0, 'Upper', 1);
normalDist = makedist('Normal', 'mu', 0, 'sigma', 1);
%%
% Constructing our uniform distribution data single precision

rng('default');
[mProbBoundUnif, ~] = simulationM(delta, ngrid, uniformDist);
rng('default');
[cDetBoundUnif, cProbBoundUnif, relErrUnif] = ...
    simulationC(delta, ngrid, uniformDist);
rng('default');

% Constructing our uniform distribution data half precision

rng('default');
[mProbBoundUnifHalf, ~] = simulationMHalf(delta, ngridHalf, uniformDist);
rng('default');
[cDetBoundUnifHalf, cProbBoundUnifHalf, relErrUnifHalf] = ...
    simulationCHalf(delta, ngridHalf, uniformDist);
rng('default');

% Constructing our normal distribution data for single precision
rng('default');
[mProbBoundNormal, ~] = simulationM(delta, ngrid, normalDist);
rng('default');
[cDetBoundNormal, cProbBoundNormal, relErrNormal] = ...
    simulationC(delta, ngrid, normalDist);
rng('default');

% Constructing our normal distribution data for half precision
rng('default');
[mProbBoundNormalHalf, ~] = simulationMHalf(delta, ngridHalf, normalDist);
rng('default');
[cDetBoundNormalHalf, cProbBoundNormalHalf, relErrNormalHalf] = ...
    simulationCHalf(delta, ngridHalf, normalDist);
rng('default');

%%
% Uniform graphing Single
figure
hold on
set(gca, 'YScale', 'log', 'FontSize', 30)
title('x_k ~ [0,1]')
plot(ngrid, cDetBoundUnif, 'b^', 'MarkerSize', 15, 'LineWidth', 2)
plot(ngrid, cProbBoundUnif, 'c*', 'MarkerSize', 15, 'LineWidth', 2)
plot(ngrid, mProbBoundUnif, 'rx', 'MarkerSize', 15, 'LineWidth', 2)
plot(ngrid, relErrUnif, 'gs', 'MarkerSize', 15, 'LineWidth', 2)
legend( "Deterministic bound (6.1)", "Probabilistic bound (6.2)",...
    "Probabilistic bound (6.3)", "Relative Errors", 'Location', ...
    'northwest')
savefig("EquationsUniform.fig")
hold off
%%
% Normal graphing Single
figure
hold on
set(gca, 'YScale', 'log', 'FontSize', 30)
title('x_k ~ N(0,1)')
plot(ngrid, cDetBoundNormal, 'b^', 'MarkerSize', 15, 'LineWidth', 2)
plot(ngrid, cProbBoundNormal, 'c*', 'MarkerSize', 15, 'LineWidth', 2)
plot(ngrid, mProbBoundNormal, 'rx', 'MarkerSize', 15, 'LineWidth', 2)
plot(ngrid, relErrNormal, 'gs', 'MarkerSize', 15, 'LineWidth', 2)
legend( "Deterministic bound (6.1)", "Probabilistic bound (6.2)",...
    "Probabilistic bound (6.3)", "Relative Errors", 'Location', ...
    'northwest')
savefig("EquationsNorm.fig")
hold off
%%
% Functions
function [pBoundData, relErrData] = simulationM(delta, ngrid, pd)
    relErrData = zeros(size(ngrid, 1), 1);
    pBoundData = zeros(size(ngrid, 1), 1);
    
    for k = 1:length(ngrid)
        n = ngrid(k,1);
        %disp(n) % Uncomment if concerned about crashing
        [pBoundData(k), relErrData(k)] = martingaleBounds(n, delta, pd);
    end
end


function [dBoundData, pBoundData, relErrData] = simulationC(delta, ngrid, pd)
    relErrData = zeros(size(ngrid, 1), 1);
    pBoundData = zeros(size(ngrid, 1), 1);
    dBoundData = zeros(size(ngrid, 1), 1);
    for k = 1:length(ngrid)
        n = ngrid(k,1);
        %disp(n)
        [dBoundData(k), pBoundData(k), relErrData(k)] = cBasedBounds(n, delta, pd);
    end
end

function [dBound, pBound, relErr] = cBasedBounds(n, delta, pd)
    %n is an integer determining number of iterations
    %delta is our failure probability
    %pd is the probability distribution defining how we create the random
    %numbers
    
    %Due to my minimal knowledge of matlab, we will hardcode in typings
    % The line with 'u' will take in the precision you are wanting to
    % simulate actually adding. If you want to use a precision other than
    % double for "exact" operations, then change all instances of "double"
    % with the appropriate constructor. 
    
    u = double(eps('single') / 2.);
    
    zHatn = double(0);
    cSquaredSum = double(0);
    cSum = double(0);
    zn = double(0);
    absSum = double(0);
    for k = 1:n
       x = single(random(pd));
       %disp(x)
       xTrue = double(x);
       absSum = double(absSum + abs(xTrue));
       
       c = u * absSum;
       zHatn = single(zHatn + x);
       zn = double(zn + xTrue);
       
       cSum = double(cSum + c);
       cSquaredSum = double(cSquaredSum + c * c);
    end
    
    dBound = cSum / abs(zn);
    pBound = sqrt(cSquaredSum) * sqrt(2*log(2./delta))/abs(zn);
    relErr = abs(zn - zHatn)/ abs(zn);
end


function [pBound, relErr] = martingaleBounds(n, delta, pd)
    u = double(eps('single') / 2.);
    zHatn = double(0);
    mSquaredSum = double(0);
    zn = double(0);
    helperArray = zeros(n,1, 'like', double(0));
    
    for k = 1:n
        x = single(random(pd));
        xTrue = double(x);
        helperArray(k,1) = xTrue;
        if (k ~= 1)
            m = double(sum(helperArray));
            mSquaredSum = double(mSquaredSum + m * m);
            helperArray = (1+u)*helperArray;
        end
        zHatn = single(zHatn + x);
        zn = double(zn + xTrue);
    end
    pBound = u * sqrt(2*log(2/delta)) * sqrt(mSquaredSum) / abs(zn);
    relErr = abs(zHatn - zn) / abs(zn);
end



==> PaperImages/convertGraphs.sh <==
#!/usr/bin/env sh
# This script uses ImageMagick (present on most *nix OSs like GNU/Linux, MacOS, and WSL)
# It will convert the png to the pdf files used in the tex file. However, there is still
# a manual step of opening the fig file and saving as a png created by matlab.

convert Equation6.1_vs_Equation6.2_6.3_16.png Equation6.1_vs_Equation6.2_6.3_16.pdf
convert Equation6.1_vs_Equation6.2_6.3_16_unif.png Equation6.1_vs_Equation6.2_6.3_16_unif.pdf
convert Equation6.1_vs_Equation6.2_6.3_32.png Equation6.1_vs_Equation6.2_6.3_32.pdf
convert Equation6.1_vs_Equation6.2_6.3_32_unif.png Equation6.1_vs_Equation6.2_6.3_32_unif.pdf

